Warm absorbers in X-rays (WAX), a comprehensive high resolution grating spectral study of a sample of Seyfert galaxies: I. A global view and frequency of occurrence of warm absorbers

We present results from a homogeneous analysis of the broadband 0.3-10 keV CCD resolution as well as of soft X-ray high-resolution grating spectra of a hard X-ray flux-limited sample of 26 Seyfert galaxies observed with XMM-Newton. Our goal is to characterise the warm absorber (WA) properties along the line-of-sight to the active nucleus. We significantly detect WAs in $65\%$ of the sample sources. Our results are consistent with WAs being present in at least half of the Seyfert galaxies in the nearby Universe, in agreement with previous estimates . We find a gap in the distribution of the ionisation parameter in the range $0.5<\log\xi<1.5$ which we interpret as a thermally unstable region for WA clouds. This may indicate that the warm absorber flow is probably constituted by a clumpy distribution of discrete clouds rather than a continuous medium. The distribution of the WA column densities for the sources with broad Fe K$\alpha$ lines are similar to those sources which do not have broadened emission lines. Therefore the detected broad Fe K$\alpha$ emission lines are bonafide and not artifacts of ionised absorption in the soft X-rays. The WA parameters show no correlation among themselves, with the exception of the ionisation parameter versus column density. The shallow slope of the $\log\xi$ versus $\log v_{\rm out}$ linear regression ($0.12\pm 0.03$) is inconsistent with the scaling laws predicted by radiation or magneto-hydrodynamic-driven winds. Our results suggest also that WA and Ultra Fast Outflows (UFOs) do not represent extreme manifestation of the same astrophysical system.

==> warm-emission-lines/plot-WE.py <==
import numpy as np
import matplotlib.pyplot as plt


x,x=np.loadtxt("WE-OVII-line-E.dat",usecols=(0,0),unpack=True)


plt.hist(x,bins=10,color="grey")

plt.xlabel("O VII line centroid energy in keV",fontsize=18)
plt.ylabel("Number of components",fontsize=20)

plt.ylim(0,7)

plt.savefig("WE-OVII.ps")
plt.show()




